[Re] The Discriminative Kalman Filter for Bayesian Filtering with Nonlinear and Non-Gaussian Observation Models

Kalman filters provide a straightforward and interpretable means to estimate hidden or latent variables, and have found numerous applications in control, robotics, signal processing, and machine learning. One such application is neural decoding for neuroprostheses. In 2020, Burkhart et al. thoroughly evaluated their new version of the Kalman filter that leverages Bayes' theorem to improve filter performance for highly non-linear or non-Gaussian observation models. This work provides an open-source Python alternative to the authors' MATLAB algorithm. Specifically, we reproduce their most salient results for neuroscientific contexts and further examine the efficacy of their filter using multiple random seeds and previously unused trials from the authors' dataset. All experiments were performed offline on a single computer.

==> article.py <==
# ReScience yaml parser
# Released under the BSD two-clauses licence

import yaml

class Contributor:
    def __init__(self, role, name, orcid="", email="", affiliations=[]):
        self.role = role
        self.name = name
        self.fullname = name
        self.lastname = self.get_lastname(name)
        self.abbrvname = self.get_abbrvname(name)
        self.orcid = orcid
        self.email = email
        self.affiliations = affiliations

    def get_abbrvname(self, name):
        if not name: return ""
        
        if ',' in name:
            lastname = name.split(",")[0]
            firstnames = name.split(",")[1].strip().split(" ")
        else:
            lastname = name.split(" ")[-1]
            firstnames = name.split(" ")[:-1]
        abbrvname = ""
        for firstname in firstnames:
            if "-" in firstname:
                for name in firstname.split("-"):
                    abbrvname += name[0].strip().upper() + '.-'
                abbrvname = abbrvname[:-1]
            else:
                abbrvname += firstname[0].strip().upper() + '.'
        return abbrvname + " " + lastname


    def get_lastname(self, name):
        if not name: return ""
        # Rougier, Nicolas P.
        if ',' in name:
            lastname = name.split(",")[0].strip()
            firstname = name.split(",")[1].strip()
        # Nicolas P. Rougier
        else:
            lastname = name.split(" ")[-1]
            firstname = name.split(" ")[:-1]
        return lastname
    

class Affiliation:
    def __init__(self, code, name, address=""):
        self.code = code
        self.name = name
        self.address = address

class Repository:
    def __init__(self, name, url, doi, swh=""):
        self.name = name
        self.url = url
        self.doi = doi
        self.swh = swh

class Replication:
    def __init__(self, cite, bib, url, doi):
        self.cite = cite
        self.bib = bib
        self.url = url
        self.doi = doi

class Review:
    def __init__(self, url, doi):
        self.url = url
        self.doi = doi

class Date:
    def __init__(self, date):
        try:
            import dateutil.parser

            date = dateutil.parser.parse(date)
            self.date = date
            self.year = date.year
            self.month = date.month
            self.day = date.day
            self.textual = self.date.strftime("%d %B %Y")
        except:
            import datetime
            now = datetime.datetime.now()
            self.date = now
            self.year = now.year
            self.month = now.month
            self.day = now.day
            self.textual = ""

    def __str__(self):
        return self.textual
        #return self.date.strftime("%d %B %Y")

    def __repr__(self):
        return self.textual
        # return self.date.strftime("%d %B %Y")
        

class Article:
    def __init__(self, data):
        self.title = ""
        self.absract = ""
        self.type = ""
        self.domain = ""
        self.language = ""
        self.bibliography = ""
        self.keywords = []
        self.authors = []
        self.editors = []
        self.reviewers = []
        self.affiliations = []
        self.code = ""
        self.data = ""
        self.contact = ""

        self.review = ""
        self.replication = ""
        
        self.date_received = ""
        self.date_accepted = ""
        self.date_published = ""

        self.journal_name = "" 
        self.journal_issn = ""
        self.journal_volume = ""
        self.journal_issue = ""
        self.article_number = ""
        self.article_doi = ""
        self.article_url = ""

        self.parse(data)

        # Build authors list
        self.authors_short = "" # Family names only
        self.authors_abbrv = "" # Abbreviated firsnames + Family names
        self.authors_full = ""  # Full names
        
        n = len(self.authors)
        if n > 3:
            self.authors_short = self.authors[0].lastname + " et al."
            self.authors_abbrv = self.authors[0].abbrvname + " et al."
            self.authors_full = self.authors[0].fullname + " et al."
        elif n==1:
            self.authors_short += self.authors[0].lastname
            self.authors_abbrv += self.authors[0].abbrvname
            self.authors_full += self.authors[0].fullname
        else:
            for i in range(n-2):
                self.authors_short += self.authors[i].lastname + ", "
                self.authors_abbrv += self.authors[i].abbrvname + ", "
                self.authors_full += self.authors[i].fullname + ", "

            if n >= 2:
                self.authors_short += self.authors[n-2].lastname + " and "
                self.authors_short += self.authors[n-1].lastname

                self.authors_abbrv += self.authors[n-2].abbrvname + " and "
                self.authors_abbrv += self.authors[n-1].abbrvname

                self.authors_full += self.authors[n-2].fullname + " and "
                self.authors_full += self.authors[n-1].fullname

            
        
    def parse(self, data):
        document = yaml.load(data, Loader=yaml.SafeLoader)

        self.title = document.get("title", "")
        self.abstract = document.get("abstract","") or ""
        self.keywords = document["keywords"] or ""
        self.type = document["type"] or ""
        self.domain = document["domain"] or ""
        self.language = document["language"] or ""
        self.bibliography = document["bibliography"] or ""

        # Miscellaneous dates
        dates = {key:value for data in document["dates"]
                           for key, value in data.items()}
        self.date_received = Date(dates["received"] or "")
        self.date_accepted = Date(dates["accepted"] or "")
        self.date_published = Date(dates["published"] or "")
        
        # Add authors
        for item in document["authors"]:
            role = "author"
            name = item["name"] or ""
            orcid = item.get("orcid","") or ""
            email = item.get("email","") or ""
            if item["affiliations"] is not None:
                if len(str(item["affiliations"])) > 1:
                    affiliations = item["affiliations"].split(",")
                    if "*" in affiliations:
                        affiliations.remove("*")
                        author = Contributor(role, name, orcid, email, affiliations)
                        self.add_contributor(author)
                        self.contact = author
                    else:
                        author = Contributor(role, name, orcid, email, affiliations)
                        self.add_contributor(author)
                else:
                    affiliations = list(str(item["affiliations"]))
                    author = Contributor(role, name, orcid, email, affiliations)
                    self.add_contributor(author)
                

        # Add author affiliations
        for item in document["affiliations"]:
            self.affiliations.append(
                Affiliation(item["code"],
                            item["name"],
                            item.get("address", "")))

    
        # Add editor & reviewers
        for item in document["contributors"]:
            role = item["role"]
            name = item["name"] or ""
            orcid = item.get("orcid","") or ""
            contributor = Contributor(role, name, orcid)
            self.add_contributor(contributor)

            
        # Code repository (mandatory)
        if "code" in document.keys():
            code = {key:value for data in document["code"]
                              for key, value in data.items()}
            self.code = Repository("code",
                                   code.get("url","") or "",
                                   code.get("doi","") or "",
                                   code.get("swh","") or "")
        else:
            raise IndexError("Code repository not found")
        
        # Data repository (optional)
        if "data" in document.keys():
            data = {key:value for data in document["data"]
                              for key, value in data.items()}
            self.data = Repository("data",
                                   data.get("url","") or "",
                                   data.get("doi","") or "")
        else:
            self.data = Repository("data", "", "")
            
        # Review
        review = {key:value for review in document["review"]
                            for key, value in review.items()}
        self.review = Review(review.get("url","") or "",
                             review.get("doi","") or "")

        # Replication
        replication = {key:value for replication in document["replication"]
                                 for key, value in replication.items()}
        self.replication = Replication(replication["cite"] or "",
                                       replication["bib"] or "",
                                       replication["url"] or "",
                                       replication["doi"] or "")

        # Article number & DOI
        article = {key:value for article in document["article"]
                             for key, value in article.items()}
        self.article_number = article["number"] or ""
        self.article_doi = article["doi"] or ""
        self.article_url = article["url"] or ""

        # Journal volume and issue
        journal = {key:value for journal in document["journal"]
                             for key, value in journal.items()}
        self.journal_name = str(journal.get("name",""))
        self.journal_issn = str(journal.get("issn", ""))
        self.journal_volume = journal["volume"] or ""
        self.journal_issue = journal["issue"] or ""
        
                    
    def add_contributor(self, contributor):
        if contributor.role == "author":
            self.authors.append(contributor)
        elif contributor.role == "editor":
            self.editors.append(contributor)
        elif contributor.role == "reviewer":
            self.reviewers.append(contributor)
        else:
            raise(IndexError)



# -----------------------------------------------------------------------------
if __name__ == '__main__':

    with open("metadata.yaml") as file:
        article = Article(file.read())
        print(article.authors_full)
        print(article.authors_abbrv)
        print(article.authors_short)


==> yaml-to-latex.py <==
#! /usr/bin/env python3
# ReScience yaml to latex converter
# Released under the BSD two-clauses licence

def generate_latex_metadata(filename, article):

    abstract = article.abstract.replace("&", "\&")
    
    content = (
        "% DO NOT EDIT - automatically generated from {filename}\n\n"
        "\\def \\codeURL{{{_.code.url}}}\n"
        "\\def \\codeDOI{{{_.code.doi}}}\n"
        "\\def \\codeSWH{{{_.code.swh}}}\n"
        "\\def \\dataURL{{{_.data.url}}}\n"
        "\\def \\dataDOI{{{_.data.doi}}}\n"
        "\\def \\editorNAME{{{_.editors[0].name}}}\n"
        "\\def \\editorORCID{{{_.editors[0].orcid}}}\n"
        "\\def \\reviewerINAME{{{_.reviewers[0].name}}}\n"
        "\\def \\reviewerIORCID{{{_.reviewers[0].orcid}}}\n"
        "\\def \\reviewerIINAME{{{_.reviewers[1].name}}}\n"
        "\\def \\reviewerIIORCID{{{_.reviewers[1].orcid}}}\n"
        "\\def \\dateRECEIVED{{{_.date_received}}}\n"
        "\\def \\dateACCEPTED{{{_.date_accepted}}}\n"
        "\\def \\datePUBLISHED{{{_.date_published}}}\n"
        "\\def \\articleTITLE{{{_.title}}}\n"
        "\\def \\articleTYPE{{{_.type}}}\n"
        "\\def \\articleDOMAIN{{{_.domain}}}\n"
        "\\def \\articleBIBLIOGRAPHY{{{_.bibliography}}}\n"
        "\\def \\articleYEAR{{{_.date_published.year}}}\n"
        "\\def \\reviewURL{{{_.review.url}}}\n"
        # "\\def \\articleABSTRACT{{{_.abstract}}}\n"
        "\\def \\articleABSTRACT{{{abstract}}}\n"
        "\\def \\replicationCITE{{{_.replication.cite}}}\n"
        "\\def \\replicationBIB{{{_.replication.bib}}}\n"
        "\\def \\replicationURL{{{_.replication.url}}}\n"
        "\\def \\replicationDOI{{{_.replication.doi}}}\n"
        "\\def \\contactNAME{{{_.contact.name}}}\n"
        "\\def \\contactEMAIL{{{_.contact.email}}}\n"
        "\\def \\articleKEYWORDS{{{_.keywords}}}\n"
        "\\def \\journalNAME{{{_.journal_name}}}\n"
        "\\def \\journalVOLUME{{{_.journal_volume}}}\n"
        "\\def \\journalISSUE{{{_.journal_issue}}}\n"
        "\\def \\articleNUMBER{{{_.article_number}}}\n"
        "\\def \\articleDOI{{{_.article_doi}}}\n"
        "\\def \\authorsFULL{{{_.authors_full}}}\n"
        "\\def \\authorsABBRV{{{_.authors_abbrv}}}\n"
        "\\def \\authorsSHORT{{{_.authors_short}}}\n"
        "\\title{{\\articleTITLE}}\n"
        "\\date{{}}\n"
        "".format(filename=filename, _=article, abstract=abstract))

    for author in article.authors:
        affiliations = ",".join(author.affiliations)
        if len(author.orcid) > 0:
            affiliations += ",\\orcid{%s}" % author.orcid
        content += "\\author[%s]{%s}\n" % (affiliations, author.name)

    for a in article.affiliations:
        if len(a.address) > 0:
            content += "\\affil[{_.code}]{{{_.name}, {_.address}}}\n".format(_=a)
        else:
            content += "\\affil[{_.code}]{{{_.name}}}\n".format(_=a)
                
    return content



# -----------------------------------------------------------------------------
if __name__ == '__main__':
    import locale
    import argparse
    from article import Article

    # Set to a UTF-8 locale - any non-ascii characters in the metadata in metadata.yaml should be in UTF-8
    locale.setlocale(locale.LC_ALL,'en_US.UTF-8')

    parser = argparse.ArgumentParser(description='YAML to latex converter.')
    parser.add_argument('--input', '-i', dest='filename_in', action='store',
                        default="metadata.yaml", help='input YAML file')
    parser.add_argument('--output', "-o", dest='filename_out', action='store',
                        default="article-metadata.tex", help='output latex file')
    args = parser.parse_args()

    filename_in  = args.filename_in
    filename_out = args.filename_out

    # print("Generating latex definitions ({1}) from {0}".format(filename_in, filename_out))
    
    with open(filename_in, "r") as file:
        article = Article(file.read())

    if len(article.authors) > 0:
        content = generate_latex_metadata(filename_in, article)
        if filename_out is not None:
            with open(filename_out, "w") as file:
                file.write(content)
        else:
            print(content)
    else:
        print("Error! No author found.")

